Towards ultrarelativistic scattering near the light ring: asymptotic divergence of gravitational-wave fluxes

Near the threshold between scattering and capture by a Schwarzschild black hole, a particle spends a long time close to an unstable circular orbit, which in the ultrarelativistic limit approaches the light ring. Here we study the behavior of the gravitational wave fluxes emitted by such an ultrarelativistic particle at first order in the mass ratio. The fluxes radiated to infinity and absorbed by the horizon diverge as the inverse distance from the light ring multiplied by its logarithm. Using the Wentzel, Kramers, and Brillouin (WKB) approximation to solve the Regge-Wheeler equation and treating the infinite harmonic sum analytically, we derive an exact expression for the coefficient of this logarithmic enhancement and show that it is identical for both fluxes. We then estimate the coefficients of the subleading pole contributions by combining numerical calculations at low multipoles with the exact asymptotics at large multipoles. We further conjecture an extension to equatorial circular orbits in Kerr. Interestingly, our results also inform the analytical structure of the energy and angular momentum losses of ultrarelativistic scattering orbits near the light ring. More broadly, our work illustrates how WKB methods can provide the asymptotic behavior of self-force observables in regimes where numerical mode sums become increasingly challenging.

==> anc/flux_UCO.csv <==
r0,delta,F_inf,rel_err_inf,F_hor,rel_err_hor,l_max,n_modes
3.001613,0.001613,84.94945478652104977950872,8.371e-17,63.10746485972357185266771,1.232e-17,15911,319810
3.001858,0.001858,72.12866605245048405513222,7.023e-17,53.20189249505344114632899,8.934e-18,13851,278488
3.002141,0.002141,61.18648283608858013689973,5.969e-17,44.79389390925422844600264,6.493e-18,12051,242364
3.002466,0.002466,51.90461210146689921222253,5.078e-17,37.70222353921194830729780,4.671e-18,10491,211070
3.002840,0.002840,44.01337942445234947335303,4.222e-17,31.70871008947455823818713,3.236e-18,9141,183970
3.003271,0.003271,37.29749684660251381593432,3.589e-17,26.63937421356541641411382,2.262e-18,7961,160264
3.003768,0.003768,31.58231408728640584414934,3.096e-17,22.35322998112561410972394,1.582e-18,6931,139590
3.004340,0.004340,26.73055740218597117182622,2.590e-17,18.73917244157048970049787,1.054e-18,6041,121690
3.005000,0.005000,22.60375366469610890291919,2.238e-17,15.68685123213644301597198,7.132e-19,5261,106030
3.005760,0.005760,19.10307757301795872889797,1.808e-17,13.11681952562177392197547,4.402e-19,4591,92550
3.006640,0.006640,16.12061374739436878902300,1.515e-17,10.94429141027806494249032,2.764e-19,4001,80670
3.007640,0.007640,13.62501621556036938773912,1.320e-17,9.141231866407330199276768,1.777e-19,3491,70406
3.008810,0.008810,11.47692527066583587790435,1.140e-17,7.602555875884905906201569,1.099e-19,3041,61346
3.010150,0.010150,9.670650911315935466116912,8.661e-18,6.320471854271746351575074,5.743e-20,2661,53710
3.011690,0.011690,8.145469063896561664866665,7.682e-18,5.248230595298554525955455,3.469e-20,2321,46850
3.013480,0.013480,6.845077312965329185851736,5.815e-18,4.343260799811274635885917,1.689e-20,2031,41010
3.015530,0.015530,5.753768315382975137653086,5.337e-18,3.591930678257480519771927,9.924e-21,1771,35750
3.017900,0.017900,4.829454580997267001145268,4.133e-18,2.962785185178149301365641,4.608e-21,1551,31310
3.020640,0.020640,4.047893754973527410607468,3.991e-18,2.437232042251770540606966,2.653e-21,1351,27290
3.023790,0.023790,3.391263505172808771791899,2.488e-18,2.001365771010514524034963,8.714e-22,1191,24050
3.027430,0.027430,2.837162696435976221231939,2.208e-18,1.638602089647898418017498,4.133e-22,1041,21008
3.031640,0.031640,2.369941632368057075537837,1.891e-18,1.337214707652836614614853,1.778e-22,911,18390
3.036500,0.036500,1.977294530824568392417528,1.379e-18,1.087931117224996643351372,5.906e-23,801,16170
3.042110,0.042110,1.647703012943685491806784,1.250e-18,0.8822328037822379593994214,2.410e-23,701,14150
3.048600,0.048600,1.370823078150635660217215,1.365e-18,0.7125978024285196703364704,1.164e-23,611,12330
3.056120,0.056120,1.138303835466921383189460,8.110e-19,0.5729703726338700581878992,2.384e-24,541,10910
3.064810,0.064810,0.9438849300583529792787455,4.233e-19,0.4587413216911851411554246,3.751e-25,481,9690
3.074890,0.074890,0.7809883278234411571949269,4.290e-19,0.3652840637120826834779964,1.277e-25,421,8466
3.086580,0.086580,0.6448230173600178210776742,3.420e-19,0.2891758941520162336885132,2.879e-26,371,7468
3.100150,0.100150,0.5311304967270895415660865,1.709e-19,0.2274285401419445251927728,3.225e-27,331,6648
3.115930,0.115930,0.4362525061338680381975248,1.625e-19,0.1775116235461373723180548,7.436e-28,291,5844
3.134310,0.134310,0.3571486127155215429330515,3.499e-19,0.1373397257154603587136365,4.362e-28,251,5051
3.155740,0.155740,0.2913056171481113700553208,5.540e-20,0.1051994577226451297732490,1.184e-29,231,4656
3.180790,0.180790,0.2365198095653652335380189,9.301e-20,0.07962241773623935208426193,2.922e-30,201,4082
3.210140,0.210140,0.1909817531720380984577102,3.930e-20,0.05941200114632868611323001,2.690e-31,181,3705
3.244610,0.244610,0.1531883513806227002247039,2.917e-20,0.04358349781180776545063680,3.248e-32,161,3347
3.285250,0.285250,0.1218556603789810551644272,4.373e-20,0.03131202021517287046671373,4.024e-33,141,2907
3.333330,0.333330,0.09595865255776007134987369,5.645e-21,0.02193437656755649590977629,4.033e-34,131,2687
3.370790,0.370790,0.08111435112792134727857745,5.182e-21,0.01695839764509960764276368,1.132e-34,121,2487
3.409090,0.409090,0.06919815552658060247115722,8.867e-21,0.01322408581138217579577228,3.221e-35,111,2287
3.448280,0.448280,0.05947781754688066418341191,2.750e-20,0.01038116240058637076319444,1.482e-35,101,2065
3.488370,0.488370,0.05145135212176074594264960,1.906e-21,0.008194276689313618616201405,9.331e-36,101,2085
3.529410,0.529410,0.04474970170913753648455165,1.419e-20,0.006496495992612187486235752,1.411e-36,91,1905
3.571430,0.571430,0.03910424596933334201234286,1.390e-21,0.005169237892621675375540814,4.134e-36,91,1917
3.614460,0.614460,0.03431215048443722249535301,2.349e-20,0.004125731329810913331028340,2.653e-36,81,1697
3.658540,0.658540,0.03021655269881917762607125,3.147e-21,0.003301288233724054297401470,2.010e-36,81,1696
3.703700,0.703700,0.02669594900847539772966913,4.344e-22,0.002647398754872545840877841,3.582e-36,81,1720
3.750000,0.750000,0.02365222918524578183036151,2.064e-20,0.002126786411331927312420433,7.847e-37,71,1498
3.797470,0.797470,0.02100900237618394986531779,3.769e-21,0.001711204181158697531572103,4.593e-37,71,1520
3.846150,0.846150,0.01870383709234497573709740,7.018e-22,0.001378658264977341847317749,2.659e-37,71,1521
3.896100,0.896100,0.01668505403477423877839933,1.329e-22,0.001111913258482515248705247,6.699e-37,71,1547
3.947370,0.947370,0.01491075777323893323540730,2.558e-23,0.0008975580498134768981001671,2.485e-37,71,1552
4.000000,1.000000,0.01334658713784046719327338,5.131e-21,0.0007250688796275464459326829,7.899e-38,61,1308
4.054050,1.054050,0.01196335082798334992495059,1.262e-21,0.0005860620912610028650649916,1.887e-37,61,1330
4.109590,1.109590,0.01073648600444761480297946,3.135e-22,0.0004738848963525981163306013,2.807e-37,61,1334
4.166670,1.166670,0.009645794701924648602159162,7.853e-23,0.0003832900016512640325939960,1.123e-37,61,1353
4.225350,1.225350,0.008673976901144341140845780,1.982e-23,0.0003100695468756473956858386,5.604e-38,61,1374
4.285710,1.285710,0.007806063099742197145726434,5.030e-24,0.0002508399762465720211820881,3.055e-38,61,1394
4.347830,1.347830,0.007029364783110581735784978,4.772e-21,0.0002028987584458028732598369,2.639e-38,51,1094
4.411760,1.411760,0.006333365979992054301967315,1.511e-21,0.0001640958805971219931118912,3.813e-38,51,1109
4.477610,1.477610,0.005708403125440274899359523,4.797e-22,0.0001326669500696436170914003,2.863e-38,51,1133
4.545450,1.545450,0.005146565742664030579305596,1.525e-22,0.0001072140373752962313774888,3.089e-38,51,1135
4.615380,1.615380,0.004640764937010645114897058,4.851e-23,8.659791305901701873295819e-5,2.287e-38,51,1135
4.687500,1.687500,0.004184880411317081469611417,1.543e-23,6.990079112657144220407958e-5,2.664e-38,51,1162
4.761900,1.761900,0.003773649579716948580140134,4.904e-24,5.638300954673376997243778e-5,2.855e-38,51,1172
4.838710,1.838710,0.003402278094637040628520414,1.556e-24,4.543981309290849262174706e-5,4.492e-38,51,1172
4.918030,1.918030,0.003066731548124246239555849,4.923e-25,3.658672494087325143625428e-5,4.558e-38,51,1202
5.000000,2.000000,0.002763309986954449546937246,1.553e-25,2.942703172853946179536723e-5,4.821e-38,51,1205
5.084750,2.084750,0.002488816713985099170193474,1.490e-21,2.364090846973019047284779e-5,6.961e-38,41,845
5.172410,2.172410,0.002240434332391652159973405,5.766e-22,1.896898168729292000260884e-5,1.015e-37,41,859
5.263160,2.263160,0.002015550318270108169824127,2.220e-22,1.519878602566391688388398e-5,1.570e-37,41,859
5.357140,2.357140,0.001811964451944162709483902,8.500e-23,1.216004824971218221410138e-5,2.395e-37,41,859
5.454550,2.454550,0.001627603844389442428979741,3.234e-23,9.712875459814246525431485e-6,3.493e-37,41,859
5.555560,2.555560,0.001460696273582975743481964,1.222e-23,7.744854905443974378944578e-6,5.250e-37,41,860
5.660380,2.660380,0.001309602792559513861724804,4.582e-24,6.164109236002395844943012e-6,7.767e-37,41,860
5.769230,2.769230,0.001172860007681043022798181,1.704e-24,4.896221981392750099535345e-6,1.047e-36,41,860
5.882350,2.882350,0.001049146648198236751049192,6.276e-25,3.880813729778669969463373e-6,1.734e-36,41,860
6.000000,3.000000,0.0009372704107246945396339628,2.289e-25,3.068945590399923015394409e-6,2.899e-36,41,860

